Probing the Higgs trilinear self-coupling through Higgs+jet production

We present the calculation of the next-to-leading order (NLO) electroweak (EW) corrections proportional to the Higgs trilinear self-coupling ($\lambda_{HHH}$) for Higgs boson plus one jet production at the Large Hadron Collider (LHC). We use the method of large top quark mass expansion to tackle the most challenging two-loop virtual amplitude, and apply the Pad\'{e} approximation to extend the region of convergence of the expansion. We find that the NLO EW corrections is $0.66\%$ for the total cross section. For the invariant mass distribution and Higgs boson transverse momentum distribution, the NLO corrections are almost flat with their values similar in size. Our results can be used to set extra constraints on $\lambda_{HHH}$ at the LHC.

==> anc/gg_form_factor_LO_N12LP.m <==
{-8/(3*t) - (7*mh^2)/(45*mt^2*t) - (10*mh^4 + 3*t*u)/(630*mt^4*t) + 
  (-39*mh^6 - 36*mh^2*t*u + 23*t*u*(t + u))/(18900*mt^6*t) - 
  (64*mh^8 + 105*mh^4*t*u - 98*mh^2*t*u*(t + u) + 12*t*u*(t^2 + t*u + u^2))/
   (207900*mt^8*t) + (-380*mh^10 - 912*mh^6*t*u + 1116*mh^4*t*u*(t + u) - 
    mh^2*t*u*(436*t^2 + 633*t*u + 436*u^2) + 
    t*u*(144*t^3 + 365*t^2*u + 365*t*u^2 + 144*u^3))/(7567560*mt^10*t) - 
  (330*mh^12 + 1050*mh^8*t*u - 1600*mh^6*t*u*(t + u) + 
    15*mh^4*t*u*(71*t^2 + 116*t*u + 71*u^2) - 
    6*mh^2*t*u*(85*t^3 + 239*t^2*u + 239*t*u^2 + 85*u^3) + 
    t*u*(45*t^4 + 224*t^3*u + 405*t^2*u^2 + 224*t*u^3 + 45*u^4))/
   (37837800*mt^12*t) + (-875*mh^14 - 3480*mh^10*t*u + 
    6375*mh^8*t*u*(t + u) - 10*mh^6*t*u*(596*t^2 + 1035*t*u + 596*u^2) + 
    3*mh^4*t*u*(1289*t^3 + 3718*t^2*u + 3718*t*u^2 + 1289*u^3) - 
    mh^2*t*u*(1104*t^4 + 4347*t^3*u + 6920*t^2*u^2 + 4347*t*u^3 + 1104*u^4) + 
    t*u*(247*t^5 + 993*t^4*u + 1733*t^3*u^2 + 1733*t^2*u^3 + 993*t*u^4 + 
      247*u^5))/(551350800*mt^14*t) - 
  (1568*mh^16 + 7497*mh^12*t*u - 16086*mh^10*t*u*(t + u) + 
    5*mh^8*t*u*(3857*t^2 + 6948*t*u + 3857*u^2) - 
    4*mh^6*t*u*(4011*t^3 + 11675*t^2*u + 11675*t*u^2 + 4011*u^3) + 
    mh^4*t*u*(7581*t^4 + 29352*t^3*u + 45050*t^2*u^2 + 29352*t*u^3 + 
      7581*u^4) - 2*mh^2*t*u*(1225*t^5 + 5769*t^4*u + 10946*t^3*u^2 + 
      10946*t^2*u^3 + 5769*t*u^4 + 1225*u^5) + 
    t*u*(168*t^6 + 1426*t^5*u + 4025*t^4*u^2 + 5352*t^3*u^3 + 4025*t^2*u^4 + 
      1426*t*u^5 + 168*u^6))/(5237832600*mt^16*t) + 
  (-15624*mh^18 - 87360*mh^14*t*u + 215208*mh^12*t*u*(t + u) - 
    147*mh^10*t*u*(2136*t^2 + 3941*t*u + 2136*u^2) + 
    105*mh^8*t*u*(3056*t^3 + 8939*t^2*u + 8939*t*u^2 + 3056*u^3) - 
    42*mh^6*t*u*(4968*t^4 + 19295*t^3*u + 29210*t^2*u^2 + 19295*t*u^3 + 
      4968*u^4) + 6*mh^4*t*u*(15540*t^5 + 75649*t^4*u + 147495*t^3*u^2 + 
      147495*t^2*u^3 + 75649*t*u^4 + 15540*u^5) - 
    6*mh^2*t*u*(3472*t^6 + 21392*t^5*u + 55016*t^4*u^2 + 73115*t^3*u^3 + 
      55016*t^2*u^4 + 21392*t*u^5 + 3472*u^6) + 
    2*t*u*(1764*t^7 + 9674*t^6*u + 26034*t^5*u^2 + 43077*t^4*u^3 + 
      43077*t^3*u^4 + 26034*t^2*u^5 + 9674*t*u^6 + 1764*u^7))/
   (268875406800*mt^18*t) - (14280*mh^20 + 91476*mh^16*t*u - 
    254688*mh^14*t*u*(t + u) + 98*mh^12*t*u*(4461*t^2 + 8368*t*u + 
      4461*u^2) - 84*mh^10*t*u*(6327*t^3 + 18571*t^2*u + 18571*t*u^2 + 
      6327*u^3) + 35*mh^8*t*u*(12498*t^4 + 48780*t^3*u + 73409*t^2*u^2 + 
      48780*t*u^3 + 12498*u^4) - 4*mh^6*t*u*(63546*t^5 + 312190*t^4*u + 
      615175*t^3*u^2 + 615175*t^2*u^3 + 312190*t*u^4 + 63546*u^5) + 
    3*mh^4*t*u*(30744*t^6 + 183304*t^5*u + 460935*t^4*u^2 + 612850*t^3*u^3 + 
      460935*t^2*u^4 + 183304*t*u^5 + 30744*u^6) - 
    2*mh^2*t*u*(11256*t^7 + 74728*t^6*u + 216361*t^5*u^2 + 359055*t^4*u^3 + 
      359055*t^3*u^4 + 216361*t^2*u^5 + 74728*t*u^6 + 11256*u^7) + 
    4*t*u*(315*t^8 + 3742*t^7*u + 14356*t^6*u^2 + 28661*t^5*u^3 + 
      35815*t^4*u^4 + 28661*t^3*u^5 + 14356*t^2*u^6 + 3742*t*u^7 + 315*u^8))/
   (1236826871280*mt^20*t) + (-170940*mh^22 - 1234800*mh^18*t*u + 
    3836700*mh^16*t*u*(t + u) - 3360*mh^14*t*u*(2252*t^2 + 4275*t*u + 
      2252*u^2) + 588*mh^12*t*u*(18165*t^3 + 53464*t^2*u + 53464*t*u^2 + 
      18165*u^3) - 28*mh^10*t*u*(378900*t^4 + 1485099*t^3*u + 
      2228744*t^2*u^2 + 1485099*t*u^3 + 378900*u^4) + 
    20*mh^8*t*u*(381795*t^5 + 1882719*t^4*u + 3728039*t^3*u^2 + 
      3728039*t^2*u^3 + 1882719*t*u^4 + 381795*u^5) - 
    5*mh^6*t*u*(754560*t^6 + 4479888*t^5*u + 11189848*t^4*u^2 + 
      14884765*t^3*u^3 + 11189848*t^2*u^4 + 4479888*t*u^5 + 754560*u^6) + 
    5*mh^4*t*u*(258156*t^7 + 1773936*t^6*u + 5238776*t^5*u^2 + 
      8702943*t^4*u^3 + 8702943*t^3*u^4 + 5238776*t^2*u^5 + 1773936*t*u^6 + 
      258156*u^7) - mh^2*t*u*(236400*t^8 + 1960020*t^7*u + 6982136*t^6*u^2 + 
      13923155*t^5*u^3 + 17390130*t^4*u^4 + 13923155*t^3*u^5 + 
      6982136*t^2*u^6 + 1960020*t*u^7 + 236400*u^8) + 
    t*u*(32220*t^9 + 223500*t^8*u + 820468*t^7*u^2 + 1904121*t^6*u^3 + 
      2849215*t^5*u^4 + 2849215*t^4*u^5 + 1904121*t^3*u^6 + 820468*t^2*u^7 + 
      223500*t*u^8 + 32220*u^9))/(73085224212000*mt^22*t) - 
  (158400*mh^24 + 1274130*mh^20*t*u - 4372500*mh^18*t*u*(t + u) + 
    540*mh^16*t*u*(18029*t^2 + 34530*t*u + 18029*u^2) - 
    3456*mh^14*t*u*(4532*t^3 + 13369*t^2*u + 13369*t*u^2 + 4532*u^3) + 
    42*mh^12*t*u*(433367*t^4 + 1704216*t^3*u + 2554164*t^2*u^2 + 
      1704216*t*u^3 + 433367*u^4) - 36*mh^10*t*u*
     (435017*t^5 + 2149833*t^4*u + 4267956*t^3*u^2 + 4267956*t^2*u^3 + 
      2149833*t*u^4 + 435017*u^5) + 45*mh^8*t*u*(216436*t^6 + 1285530*t^5*u + 
      3204215*t^4*u^2 + 4263840*t^3*u^3 + 3204215*t^2*u^4 + 1285530*t*u^5 + 
      216436*u^6) - 20*mh^6*t*u*(218328*t^7 + 1512186*t^6*u + 
      4495653*t^5*u^2 + 7472563*t^4*u^3 + 7472563*t^3*u^4 + 4495653*t^2*u^5 + 
      1512186*t*u^6 + 218328*u^7) + 3*mh^4*t*u*(427350*t^8 + 3420540*t^7*u + 
      11996274*t^6*u^2 + 23923832*t^5*u^3 + 29879325*t^4*u^4 + 
      23923832*t^3*u^5 + 11996274*t^2*u^6 + 3420540*t*u^7 + 427350*u^8) - 
    6*mh^2*t*u*(41910*t^9 + 359850*t^8*u + 1405362*t^7*u^2 + 
      3267526*t^6*u^3 + 4892717*t^5*u^4 + 4892717*t^4*u^5 + 3267526*t^3*u^6 + 
      1405362*t^2*u^7 + 359850*t*u^8 + 41910*u^9) + 
    t*u*(11880*t^10 + 180930*t^9*u + 876915*t^8*u^2 + 2334008*t^7*u^3 + 
      4078634*t^6*u^4 + 4891452*t^5*u^5 + 4078634*t^4*u^6 + 2334008*t^3*u^7 + 
      876915*t^2*u^8 + 180930*t*u^9 + 11880*u^10))/(328883508954000*mt^24*t), 
 -8/(3*s) - (7*mh^2)/(45*mt^2*s) - (10*mh^4 + 3*s*u)/(630*mt^4*s) + 
  (-39*mh^6 - 36*mh^2*s*u + 23*s*u*(s + u))/(18900*mt^6*s) - 
  (64*mh^8 + 105*mh^4*s*u - 98*mh^2*s*u*(s + u) + 12*s*u*(s^2 + s*u + u^2))/
   (207900*mt^8*s) + (-380*mh^10 - 912*mh^6*s*u + 1116*mh^4*s*u*(s + u) - 
    mh^2*s*u*(436*s^2 + 633*s*u + 436*u^2) + 
    s*u*(144*s^3 + 365*s^2*u + 365*s*u^2 + 144*u^3))/(7567560*mt^10*s) - 
  (330*mh^12 + 1050*mh^8*s*u - 1600*mh^6*s*u*(s + u) + 
    15*mh^4*s*u*(71*s^2 + 116*s*u + 71*u^2) - 
    6*mh^2*s*u*(85*s^3 + 239*s^2*u + 239*s*u^2 + 85*u^3) + 
    s*u*(45*s^4 + 224*s^3*u + 405*s^2*u^2 + 224*s*u^3 + 45*u^4))/
   (37837800*mt^12*s) + (-875*mh^14 - 3480*mh^10*s*u + 
    6375*mh^8*s*u*(s + u) - 10*mh^6*s*u*(596*s^2 + 1035*s*u + 596*u^2) + 
    3*mh^4*s*u*(1289*s^3 + 3718*s^2*u + 3718*s*u^2 + 1289*u^3) - 
    mh^2*s*u*(1104*s^4 + 4347*s^3*u + 6920*s^2*u^2 + 4347*s*u^3 + 1104*u^4) + 
    s*u*(247*s^5 + 993*s^4*u + 1733*s^3*u^2 + 1733*s^2*u^3 + 993*s*u^4 + 
      247*u^5))/(551350800*mt^14*s) - 
  (1568*mh^16 + 7497*mh^12*s*u - 16086*mh^10*s*u*(s + u) + 
    5*mh^8*s*u*(3857*s^2 + 6948*s*u + 3857*u^2) - 
    4*mh^6*s*u*(4011*s^3 + 11675*s^2*u + 11675*s*u^2 + 4011*u^3) + 
    mh^4*s*u*(7581*s^4 + 29352*s^3*u + 45050*s^2*u^2 + 29352*s*u^3 + 
      7581*u^4) - 2*mh^2*s*u*(1225*s^5 + 5769*s^4*u + 10946*s^3*u^2 + 
      10946*s^2*u^3 + 5769*s*u^4 + 1225*u^5) + 
    s*u*(168*s^6 + 1426*s^5*u + 4025*s^4*u^2 + 5352*s^3*u^3 + 4025*s^2*u^4 + 
      1426*s*u^5 + 168*u^6))/(5237832600*mt^16*s) + 
  (-15624*mh^18 - 87360*mh^14*s*u + 215208*mh^12*s*u*(s + u) - 
    147*mh^10*s*u*(2136*s^2 + 3941*s*u + 2136*u^2) + 
    105*mh^8*s*u*(3056*s^3 + 8939*s^2*u + 8939*s*u^2 + 3056*u^3) - 
    42*mh^6*s*u*(4968*s^4 + 19295*s^3*u + 29210*s^2*u^2 + 19295*s*u^3 + 
      4968*u^4) + 6*mh^4*s*u*(15540*s^5 + 75649*s^4*u + 147495*s^3*u^2 + 
      147495*s^2*u^3 + 75649*s*u^4 + 15540*u^5) - 
    6*mh^2*s*u*(3472*s^6 + 21392*s^5*u + 55016*s^4*u^2 + 73115*s^3*u^3 + 
      55016*s^2*u^4 + 21392*s*u^5 + 3472*u^6) + 
    2*s*u*(1764*s^7 + 9674*s^6*u + 26034*s^5*u^2 + 43077*s^4*u^3 + 
      43077*s^3*u^4 + 26034*s^2*u^5 + 9674*s*u^6 + 1764*u^7))/
   (268875406800*mt^18*s) - (14280*mh^20 + 91476*mh^16*s*u - 
    254688*mh^14*s*u*(s + u) + 98*mh^12*s*u*(4461*s^2 + 8368*s*u + 
      4461*u^2) - 84*mh^10*s*u*(6327*s^3 + 18571*s^2*u + 18571*s*u^2 + 
      6327*u^3) + 35*mh^8*s*u*(12498*s^4 + 48780*s^3*u + 73409*s^2*u^2 + 
      48780*s*u^3 + 12498*u^4) - 4*mh^6*s*u*(63546*s^5 + 312190*s^4*u + 
      615175*s^3*u^2 + 615175*s^2*u^3 + 312190*s*u^4 + 63546*u^5) + 
    3*mh^4*s*u*(30744*s^6 + 183304*s^5*u + 460935*s^4*u^2 + 612850*s^3*u^3 + 
      460935*s^2*u^4 + 183304*s*u^5 + 30744*u^6) - 
    2*mh^2*s*u*(11256*s^7 + 74728*s^6*u + 216361*s^5*u^2 + 359055*s^4*u^3 + 
      359055*s^3*u^4 + 216361*s^2*u^5 + 74728*s*u^6 + 11256*u^7) + 
    4*s*u*(315*s^8 + 3742*s^7*u + 14356*s^6*u^2 + 28661*s^5*u^3 + 
      35815*s^4*u^4 + 28661*s^3*u^5 + 14356*s^2*u^6 + 3742*s*u^7 + 315*u^8))/
   (1236826871280*mt^20*s) + (-170940*mh^22 - 1234800*mh^18*s*u + 
    3836700*mh^16*s*u*(s + u) - 3360*mh^14*s*u*(2252*s^2 + 4275*s*u + 
      2252*u^2) + 588*mh^12*s*u*(18165*s^3 + 53464*s^2*u + 53464*s*u^2 + 
      18165*u^3) - 28*mh^10*s*u*(378900*s^4 + 1485099*s^3*u + 
      2228744*s^2*u^2 + 1485099*s*u^3 + 378900*u^4) + 
    20*mh^8*s*u*(381795*s^5 + 1882719*s^4*u + 3728039*s^3*u^2 + 
      3728039*s^2*u^3 + 1882719*s*u^4 + 381795*u^5) - 
    5*mh^6*s*u*(754560*s^6 + 4479888*s^5*u + 11189848*s^4*u^2 + 
      14884765*s^3*u^3 + 11189848*s^2*u^4 + 4479888*s*u^5 + 754560*u^6) + 
    5*mh^4*s*u*(258156*s^7 + 1773936*s^6*u + 5238776*s^5*u^2 + 
      8702943*s^4*u^3 + 8702943*s^3*u^4 + 5238776*s^2*u^5 + 1773936*s*u^6 + 
      258156*u^7) - mh^2*s*u*(236400*s^8 + 1960020*s^7*u + 6982136*s^6*u^2 + 
      13923155*s^5*u^3 + 17390130*s^4*u^4 + 13923155*s^3*u^5 + 
      6982136*s^2*u^6 + 1960020*s*u^7 + 236400*u^8) + 
    s*u*(32220*s^9 + 223500*s^8*u + 820468*s^7*u^2 + 1904121*s^6*u^3 + 
      2849215*s^5*u^4 + 2849215*s^4*u^5 + 1904121*s^3*u^6 + 820468*s^2*u^7 + 
      223500*s*u^8 + 32220*u^9))/(73085224212000*mt^22*s) - 
  (158400*mh^24 + 1274130*mh^20*s*u - 4372500*mh^18*s*u*(s + u) + 
    540*mh^16*s*u*(18029*s^2 + 34530*s*u + 18029*u^2) - 
    3456*mh^14*s*u*(4532*s^3 + 13369*s^2*u + 13369*s*u^2 + 4532*u^3) + 
    42*mh^12*s*u*(433367*s^4 + 1704216*s^3*u + 2554164*s^2*u^2 + 
      1704216*s*u^3 + 433367*u^4) - 36*mh^10*s*u*
     (435017*s^5 + 2149833*s^4*u + 4267956*s^3*u^2 + 4267956*s^2*u^3 + 
      2149833*s*u^4 + 435017*u^5) + 45*mh^8*s*u*(216436*s^6 + 1285530*s^5*u + 
      3204215*s^4*u^2 + 4263840*s^3*u^3 + 3204215*s^2*u^4 + 1285530*s*u^5 + 
      216436*u^6) - 20*mh^6*s*u*(218328*s^7 + 1512186*s^6*u + 
      4495653*s^5*u^2 + 7472563*s^4*u^3 + 7472563*s^3*u^4 + 4495653*s^2*u^5 + 
      1512186*s*u^6 + 218328*u^7) + 3*mh^4*s*u*(427350*s^8 + 3420540*s^7*u + 
      11996274*s^6*u^2 + 23923832*s^5*u^3 + 29879325*s^4*u^4 + 
      23923832*s^3*u^5 + 11996274*s^2*u^6 + 3420540*s*u^7 + 427350*u^8) - 
    6*mh^2*s*u*(41910*s^9 + 359850*s^8*u + 1405362*s^7*u^2 + 
      3267526*s^6*u^3 + 4892717*s^5*u^4 + 4892717*s^4*u^5 + 3267526*s^3*u^6 + 
      1405362*s^2*u^7 + 359850*s*u^8 + 41910*u^9) + 
    s*u*(11880*s^10 + 180930*s^9*u + 876915*s^8*u^2 + 2334008*s^7*u^3 + 
      4078634*s^6*u^4 + 4891452*s^5*u^5 + 4078634*s^4*u^6 + 2334008*s^3*u^7 + 
      876915*s^2*u^8 + 180930*s*u^9 + 11880*u^10))/(328883508954000*mt^24*s), 
 8/(3*s) + (7*mh^2)/(45*mt^2*s) + (10*mh^4 + 3*s*t)/(630*mt^4*s) + 
  (39*mh^6 + 36*mh^2*s*t - 23*s*t*(s + t))/(18900*mt^6*s) + 
  (64*mh^8 + 105*mh^4*s*t - 98*mh^2*s*t*(s + t) + 12*s*t*(s^2 + s*t + t^2))/
   (207900*mt^8*s) + (380*mh^10 + 912*mh^6*s*t - 1116*mh^4*s*t*(s + t) + 
    mh^2*s*t*(436*s^2 + 633*s*t + 436*t^2) - 
    s*t*(144*s^3 + 365*s^2*t + 365*s*t^2 + 144*t^3))/(7567560*mt^10*s) + 
  (330*mh^12 + 1050*mh^8*s*t - 1600*mh^6*s*t*(s + t) + 
    15*mh^4*s*t*(71*s^2 + 116*s*t + 71*t^2) - 
    6*mh^2*s*t*(85*s^3 + 239*s^2*t + 239*s*t^2 + 85*t^3) + 
    s*t*(45*s^4 + 224*s^3*t + 405*s^2*t^2 + 224*s*t^3 + 45*t^4))/
   (37837800*mt^12*s) + (875*mh^14 + 3480*mh^10*s*t - 6375*mh^8*s*t*(s + t) + 
    10*mh^6*s*t*(596*s^2 + 1035*s*t + 596*t^2) - 
    3*mh^4*s*t*(1289*s^3 + 3718*s^2*t + 3718*s*t^2 + 1289*t^3) + 
    mh^2*s*t*(1104*s^4 + 4347*s^3*t + 6920*s^2*t^2 + 4347*s*t^3 + 1104*t^4) - 
    s*t*(247*s^5 + 993*s^4*t + 1733*s^3*t^2 + 1733*s^2*t^3 + 993*s*t^4 + 
      247*t^5))/(551350800*mt^14*s) + 
  (1568*mh^16 + 7497*mh^12*s*t - 16086*mh^10*s*t*(s + t) + 
    5*mh^8*s*t*(3857*s^2 + 6948*s*t + 3857*t^2) - 
    4*mh^6*s*t*(4011*s^3 + 11675*s^2*t + 11675*s*t^2 + 4011*t^3) + 
    mh^4*s*t*(7581*s^4 + 29352*s^3*t + 45050*s^2*t^2 + 29352*s*t^3 + 
      7581*t^4) - 2*mh^2*s*t*(1225*s^5 + 5769*s^4*t + 10946*s^3*t^2 + 
      10946*s^2*t^3 + 5769*s*t^4 + 1225*t^5) + 
    s*t*(168*s^6 + 1426*s^5*t + 4025*s^4*t^2 + 5352*s^3*t^3 + 4025*s^2*t^4 + 
      1426*s*t^5 + 168*t^6))/(5237832600*mt^16*s) + 
  (15624*mh^18 + 87360*mh^14*s*t - 215208*mh^12*s*t*(s + t) + 
    147*mh^10*s*t*(2136*s^2 + 3941*s*t + 2136*t^2) - 
    105*mh^8*s*t*(3056*s^3 + 8939*s^2*t + 8939*s*t^2 + 3056*t^3) + 
    42*mh^6*s*t*(4968*s^4 + 19295*s^3*t + 29210*s^2*t^2 + 19295*s*t^3 + 
      4968*t^4) - 6*mh^4*s*t*(15540*s^5 + 75649*s^4*t + 147495*s^3*t^2 + 
      147495*s^2*t^3 + 75649*s*t^4 + 15540*t^5) + 
    6*mh^2*s*t*(3472*s^6 + 21392*s^5*t + 55016*s^4*t^2 + 73115*s^3*t^3 + 
      55016*s^2*t^4 + 21392*s*t^5 + 3472*t^6) - 
    2*s*t*(1764*s^7 + 9674*s^6*t + 26034*s^5*t^2 + 43077*s^4*t^3 + 
      43077*s^3*t^4 + 26034*s^2*t^5 + 9674*s*t^6 + 1764*t^7))/
   (268875406800*mt^18*s) + (14280*mh^20 + 91476*mh^16*s*t - 
    254688*mh^14*s*t*(s + t) + 98*mh^12*s*t*(4461*s^2 + 8368*s*t + 
      4461*t^2) - 84*mh^10*s*t*(6327*s^3 + 18571*s^2*t + 18571*s*t^2 + 
      6327*t^3) + 35*mh^8*s*t*(12498*s^4 + 48780*s^3*t + 73409*s^2*t^2 + 
      48780*s*t^3 + 12498*t^4) - 4*mh^6*s*t*(63546*s^5 + 312190*s^4*t + 
      615175*s^3*t^2 + 615175*s^2*t^3 + 312190*s*t^4 + 63546*t^5) + 
    3*mh^4*s*t*(30744*s^6 + 183304*s^5*t + 460935*s^4*t^2 + 612850*s^3*t^3 + 
      460935*s^2*t^4 + 183304*s*t^5 + 30744*t^6) - 
    2*mh^2*s*t*(11256*s^7 + 74728*s^6*t + 216361*s^5*t^2 + 359055*s^4*t^3 + 
      359055*s^3*t^4 + 216361*s^2*t^5 + 74728*s*t^6 + 11256*t^7) + 
    4*s*t*(315*s^8 + 3742*s^7*t + 14356*s^6*t^2 + 28661*s^5*t^3 + 
      35815*s^4*t^4 + 28661*s^3*t^5 + 14356*s^2*t^6 + 3742*s*t^7 + 315*t^8))/
   (1236826871280*mt^20*s) + (170940*mh^22 + 1234800*mh^18*s*t - 
    3836700*mh^16*s*t*(s + t) + 3360*mh^14*s*t*(2252*s^2 + 4275*s*t + 
      2252*t^2) - 588*mh^12*s*t*(18165*s^3 + 53464*s^2*t + 53464*s*t^2 + 
      18165*t^3) + 28*mh^10*s*t*(378900*s^4 + 1485099*s^3*t + 
      2228744*s^2*t^2 + 1485099*s*t^3 + 378900*t^4) - 
    20*mh^8*s*t*(381795*s^5 + 1882719*s^4*t + 3728039*s^3*t^2 + 
      3728039*s^2*t^3 + 1882719*s*t^4 + 381795*t^5) + 
    5*mh^6*s*t*(754560*s^6 + 4479888*s^5*t + 11189848*s^4*t^2 + 
      14884765*s^3*t^3 + 11189848*s^2*t^4 + 4479888*s*t^5 + 754560*t^6) - 
    5*mh^4*s*t*(258156*s^7 + 1773936*s^6*t + 5238776*s^5*t^2 + 
      8702943*s^4*t^3 + 8702943*s^3*t^4 + 5238776*s^2*t^5 + 1773936*s*t^6 + 
      258156*t^7) + mh^2*s*t*(236400*s^8 + 1960020*s^7*t + 6982136*s^6*t^2 + 
      13923155*s^5*t^3 + 17390130*s^4*t^4 + 13923155*s^3*t^5 + 
      6982136*s^2*t^6 + 1960020*s*t^7 + 236400*t^8) - 
    s*t*(32220*s^9 + 223500*s^8*t + 820468*s^7*t^2 + 1904121*s^6*t^3 + 
      2849215*s^5*t^4 + 2849215*s^4*t^5 + 1904121*s^3*t^6 + 820468*s^2*t^7 + 
      223500*s*t^8 + 32220*t^9))/(73085224212000*mt^22*s) + 
  (158400*mh^24 + 1274130*mh^20*s*t - 4372500*mh^18*s*t*(s + t) + 
    540*mh^16*s*t*(18029*s^2 + 34530*s*t + 18029*t^2) - 
    3456*mh^14*s*t*(4532*s^3 + 13369*s^2*t + 13369*s*t^2 + 4532*t^3) + 
    42*mh^12*s*t*(433367*s^4 + 1704216*s^3*t + 2554164*s^2*t^2 + 
      1704216*s*t^3 + 433367*t^4) - 36*mh^10*s*t*
     (435017*s^5 + 2149833*s^4*t + 4267956*s^3*t^2 + 4267956*s^2*t^3 + 
      2149833*s*t^4 + 435017*t^5) + 45*mh^8*s*t*(216436*s^6 + 1285530*s^5*t + 
      3204215*s^4*t^2 + 4263840*s^3*t^3 + 3204215*s^2*t^4 + 1285530*s*t^5 + 
      216436*t^6) - 20*mh^6*s*t*(218328*s^7 + 1512186*s^6*t + 
      4495653*s^5*t^2 + 7472563*s^4*t^3 + 7472563*s^3*t^4 + 4495653*s^2*t^5 + 
      1512186*s*t^6 + 218328*t^7) + 3*mh^4*s*t*(427350*s^8 + 3420540*s^7*t + 
      11996274*s^6*t^2 + 23923832*s^5*t^3 + 29879325*s^4*t^4 + 
      23923832*s^3*t^5 + 11996274*s^2*t^6 + 3420540*s*t^7 + 427350*t^8) - 
    6*mh^2*s*t*(41910*s^9 + 359850*s^8*t + 1405362*s^7*t^2 + 
      3267526*s^6*t^3 + 4892717*s^5*t^4 + 4892717*s^4*t^5 + 3267526*s^3*t^6 + 
      1405362*s^2*t^7 + 359850*s*t^8 + 41910*t^9) + 
    s*t*(11880*s^10 + 180930*s^9*t + 876915*s^8*t^2 + 2334008*s^7*t^3 + 
      4078634*s^6*t^4 + 4891452*s^5*t^5 + 4078634*s^4*t^6 + 2334008*s^3*t^7 + 
      876915*s^2*t^8 + 180930*s*t^9 + 11880*t^10))/(328883508954000*mt^24*s), 
 (8*(t^2 + t*u + u^2 - mh^2*(t + u)))/(3*s*t*u) + 
  (-7*mh^4*(t + u) - 3*t*u*(t + u) + mh^2*(7*t^2 + 10*t*u + 7*u^2))/
   (45*mt^2*s*t*u) + (mh^2*(-10*mh^4*(t + u) - 3*t*u*(t + u) + 
     mh^2*(10*t^2 + 13*t*u + 10*u^2)))/(630*mt^4*s*t*u) - 
  (39*mh^8*(t + u) + 61*mh^4*t*u*(t + u) - 
    43*mh^2*t*u*(2*t^2 + 3*t*u + 2*u^2) - 3*mh^6*(13*t^2 + 19*t*u + 13*u^2) + 
    43*t*u*(t^3 + 2*t^2*u + 2*t*u^2 + u^3))/(18900*mt^6*s*t*u) + 
  (-64*mh^10*(t + u) - 202*mh^6*t*u*(t + u) + 45*t^2*u^2*(t + u)^2 + 
    mh^8*(64*t^2 + 109*t*u + 64*u^2) + 2*mh^4*t*u*(157*t^2 + 258*t*u + 
      157*u^2) - mh^2*t*u*(157*t^3 + 404*t^2*u + 404*t*u^2 + 157*u^3))/
   (207900*mt^8*s*t*u) - (380*mh^12*(t + u) + 1930*mh^8*t*u*(t + u) + 
    354*t*u*(t + u)*(t^2 + t*u + u^2)^2 - 347*mh^6*t*u*
     (10*t^2 + 17*t*u + 10*u^2) - 4*mh^10*(95*t^2 + 188*t*u + 95*u^2) + 
    4*mh^4*t*u*(655*t^3 + 1657*t^2*u + 1657*t*u^2 + 655*u^3) - 
    mh^2*t*u*(1062*t^4 + 3349*t^3*u + 4928*t^2*u^2 + 3349*t*u^3 + 1062*u^4))/
   (7567560*mt^10*s*t*u) + (-330*mh^14*(t + u) - 2420*mh^10*t*u*(t + u) + 
    581*t^2*u^2*(t + u)^2*(t^2 + t*u + u^2) + 
    30*mh^12*(11*t^2 + 25*t*u + 11*u^2) + 
    20*mh^8*t*u*(251*t^2 + 437*t*u + 251*u^2) - 
    mh^6*t*u*(5060*t^3 + 13121*t^2*u + 13121*t*u^2 + 5060*u^3) + 
    mh^4*t*u*(3060*t^4 + 10603*t^3*u + 15525*t^2*u^2 + 10603*t*u^3 + 
      3060*u^4) - mh^2*t*u*(1020*t^5 + 4803*t^4*u + 9167*t^3*u^2 + 
      9167*t^2*u^3 + 4803*t*u^4 + 1020*u^5))/(37837800*mt^12*s*t*u) - 
  (875*mh^16*(t + u) + 8680*mh^12*t*u*(t + u) - 
    5*mh^14*(175*t^2 + 451*t*u + 175*u^2) - 
    5*mh^10*t*u*(4109*t^2 + 7290*t*u + 4109*u^2) + 
    2*mh^8*t*u*(12943*t^3 + 34355*t^2*u + 34355*t*u^2 + 12943*u^3) - 
    mh^6*t*u*(20839*t^4 + 74749*t^3*u + 109542*t^2*u^2 + 74749*t*u^3 + 
      20839*u^4) + mh^4*t*u*(10451*t^5 + 48372*t^4*u + 93312*t^3*u^2 + 
      93312*t^2*u^3 + 48372*t*u^4 + 10451*u^5) - 
    mh^2*t*u*(3004*t^6 + 16187*t^5*u + 39393*t^4*u^2 + 51669*t^3*u^3 + 
      39393*t^2*u^4 + 16187*t*u^5 + 3004*u^6) + 
    t*u*(751*t^7 + 3004*t^6*u + 7458*t^5*u^2 + 11860*t^4*u^3 + 
      11860*t^3*u^4 + 7458*t^2*u^5 + 3004*t*u^6 + 751*u^7))/
   (551350800*mt^14*s*t*u) + (-1568*mh^18*(t + u) - 20132*mh^14*t*u*(t + u) + 
    7*mh^16*(224*t^2 + 647*t*u + 224*u^2) + 
    4*mh^12*t*u*(13433*t^2 + 24197*t*u + 13433*u^2) + 
    4065*t^2*u^2*(t^3 + 2*t^2*u + 2*t*u^2 + u^3)^2 - 
    2*mh^10*t*u*(40607*t^3 + 109778*t^2*u + 109778*t*u^2 + 40607*u^3) + 
    2*mh^8*t*u*(40831*t^4 + 149327*t^3*u + 219150*t^2*u^2 + 149327*t*u^3 + 
      40831*u^4) - 4*mh^6*t*u*(13657*t^5 + 63597*t^4*u + 123139*t^3*u^2 + 
      123139*t^2*u^3 + 63597*t*u^4 + 13657*u^5) + 
    4*mh^4*t*u*(5873*t^6 + 32840*t^5*u + 79347*t^4*u^2 + 104308*t^3*u^3 + 
      79347*t^2*u^4 + 32840*t*u^5 + 5873*u^6) - 
    mh^2*t*u*(5873*t^7 + 39752*t^6*u + 113568*t^5*u^2 + 185312*t^4*u^3 + 
      185312*t^3*u^4 + 113568*t^2*u^5 + 39752*t*u^6 + 5873*u^7))/
   (5237832600*mt^16*s*t*u) - 
  (15624*mh^20*(t + u) + 251412*mh^16*t*u*(t + u) - 
    168*mh^18*(93*t^2 + 298*t*u + 93*u^2) - 
    49*mh^14*t*u*(15276*t^2 + 27859*t*u + 15276*u^2) + 
    7*mh^12*t*u*(188484*t^3 + 516817*t^2*u + 516817*t*u^2 + 188484*u^3) - 
    21*mh^10*t*u*(75772*t^4 + 280755*t^3*u + 412676*t^2*u^2 + 280755*t*u^3 + 
      75772*u^4) + mh^8*t*u*(1330476*t^5 + 6244511*t^4*u + 12127995*t^3*u^2 + 
      12127995*t^2*u^3 + 6244511*t*u^4 + 1330476*u^5) - 
    mh^6*t*u*(762384*t^6 + 4317803*t^5*u + 10457810*t^4*u^2 + 
      13779150*t^3*u^3 + 10457810*t^2*u^4 + 4317803*t*u^5 + 762384*u^6) + 
    mh^4*t*u*(286356*t^7 + 1915508*t^6*u + 5554131*t^5*u^2 + 
      9105360*t^4*u^3 + 9105360*t^3*u^4 + 5554131*t^2*u^5 + 1915508*t*u^6 + 
      286356*u^7) - mh^2*t*u*(63840*t^8 + 479801*t^7*u + 1646392*t^6*u^2 + 
      3239049*t^5*u^3 + 4030004*t^4*u^4 + 3239049*t^3*u^5 + 1646392*t^2*u^6 + 
      479801*t*u^7 + 63840*u^8) + t*u*(12768*t^9 + 63840*t^8*u + 
      219077*t^7*u^2 + 493268*t^6*u^3 + 729155*t^5*u^4 + 729155*t^4*u^5 + 
      493268*t^3*u^6 + 219077*t^2*u^7 + 63840*t*u^8 + 12768*u^9))/
   (268875406800*mt^18*s*t*u) + 
  (-14280*mh^22*(t + u) - 280980*mh^18*t*u*(t + u) + 
    84*mh^20*(170*t^2 + 599*t*u + 170*u^2) + 
    28*mh^16*t*u*(33015*t^2 + 60824*t*u + 33015*u^2) - 
    14*mh^14*t*u*(132960*t^3 + 368633*t^2*u + 368633*t*u^2 + 132960*u^3) + 
    7*mh^12*t*u*(374016*t^4 + 1399214*t^3*u + 2059813*t^2*u^2 + 
      1399214*t*u^3 + 374016*u^4) - 2*mh^10*t*u*
     (1313256*t^5 + 6206315*t^4*u + 12086592*t^3*u^2 + 12086592*t^2*u^3 + 
      6206315*t*u^4 + 1313256*u^5) + 11*t^2*u^2*(t + u)^2*
     (4352*t^6 + 13056*t^5*u + 27213*t^4*u^2 + 32666*t^3*u^3 + 
      27213*t^2*u^4 + 13056*t*u^5 + 4352*u^6) + 
    5*mh^8*t*u*(376152*t^6 + 2146402*t^5*u + 5214061*t^4*u^2 + 
      6881190*t^3*u^3 + 5214061*t^2*u^4 + 2146402*t*u^5 + 376152*u^6) - 
    mh^6*t*u*(942060*t^7 + 6316888*t^6*u + 18404135*t^5*u^2 + 
      30232660*t^4*u^3 + 30232660*t^3*u^4 + 18404135*t^2*u^5 + 
      6316888*t*u^6 + 942060*u^7) + mh^4*t*u*(314580*t^8 + 2411812*t^7*u + 
      8221764*t^6*u^2 + 16173885*t^5*u^3 + 20113750*t^4*u^4 + 
      16173885*t^3*u^5 + 8221764*t^2*u^6 + 2411812*t*u^7 + 314580*u^8) - 
    mh^2*t*u*(62916*t^9 + 553940*t^8*u + 2136359*t^7*u^2 + 4887264*t^6*u^3 + 
      7258505*t^5*u^4 + 7258505*t^4*u^5 + 4887264*t^3*u^6 + 2136359*t^2*u^7 + 
      553940*t*u^8 + 62916*u^9))/(1236826871280*mt^20*s*t*u) - 
  (170940*mh^24*(t + u) + 4033260*mh^20*t*u*(t + u) - 
    420*mh^22*(407*t^2 + 1565*t*u + 407*u^2) - 
    420*mh^18*t*u*(34628*t^2 + 64335*t*u + 34628*u^2) + 
    42*mh^16*t*u*(784135*t^3 + 2193304*t^2*u + 2193304*t*u^2 + 784135*u^3) - 
    28*mh^14*t*u*(1890075*t^4 + 7123728*t^3*u + 10501868*t^2*u^2 + 
      7123728*t*u^3 + 1890075*u^4) + 4*mh^12*t*u*
     (15482445*t^5 + 73589271*t^4*u + 143652236*t^3*u^2 + 143652236*t^2*u^3 + 
      73589271*t*u^4 + 15482445*u^5) - 
    mh^10*t*u*(53205240*t^6 + 305256648*t^5*u + 743488278*t^4*u^2 + 
      982369115*t^3*u^3 + 743488278*t^2*u^4 + 305256648*t*u^5 + 
      53205240*u^6) + 2*t*u*(t^2 + t*u + u^2)^2*(67590*t^7 + 270360*t^6*u + 
      1046699*t^5*u^2 + 2193837*t^4*u^3 + 2193837*t^3*u^4 + 1046699*t^2*u^5 + 
      270360*t*u^6 + 67590*u^7) + 10*mh^8*t*u*(3331119*t^7 + 22419756*t^6*u + 
      65517751*t^5*u^2 + 107778983*t^4*u^3 + 107778983*t^3*u^4 + 
      65517751*t^2*u^5 + 22419756*t*u^6 + 3331119*u^7) - 
    2*mh^6*t*u*(7413450*t^8 + 57191700*t^7*u + 195230802*t^6*u^2 + 
      384565025*t^5*u^3 + 478349235*t^4*u^4 + 384565025*t^3*u^5 + 
      195230802*t^2*u^6 + 57191700*t*u^7 + 7413450*u^8) + 
    2*mh^4*t*u*(2226180*t^9 + 19438950*t^8*u + 75789168*t^7*u^2 + 
      173946136*t^6*u^3 + 258742185*t^5*u^4 + 258742185*t^4*u^5 + 
      173946136*t^3*u^6 + 75789168*t^2*u^7 + 19438950*t*u^8 + 2226180*u^9) - 
    mh^2*t*u*(811080*t^10 + 7784160*t^9*u + 34517990*t^8*u^2 + 
      90661337*t^7*u^3 + 157182272*t^6*u^4 + 187996510*t^5*u^5 + 
      157182272*t^4*u^6 + 90661337*t^3*u^7 + 34517990*t^2*u^8 + 
      7784160*t*u^9 + 811080*u^10))/(73085224212000*mt^22*s*t*u) + 
  (-158400*mh^26*(t + u) - 4410780*mh^22*t*u*(t + u) + 
    990*mh^24*(160*t^2 + 667*t*u + 160*u^2) + 
    60*mh^20*t*u*(288497*t^2 + 539790*t*u + 288497*u^2) - 
    6*mh^18*t*u*(7256161*t^3 + 20442200*t^2*u + 20442200*t*u^2 + 
      7256161*u^3) + 6*mh^16*t*u*(13114189*t^4 + 49723269*t^3*u + 
      73396890*t^2*u^2 + 49723269*t*u^3 + 13114189*u^4) - 
    12*mh^14*t*u*(8767858*t^5 + 41873061*t^4*u + 81906918*t^3*u^2 + 
      81906918*t^2*u^3 + 41873061*t*u^4 + 8767858*u^5) + 
    24*mh^12*t*u*(4393411*t^6 + 25314768*t^5*u + 61796168*t^4*u^2 + 
      81725070*t^3*u^3 + 61796168*t^2*u^4 + 25314768*t*u^5 + 4393411*u^6) - 
    mh^10*t*u*(79212606*t^7 + 534964704*t^6*u + 1567041516*t^5*u^2 + 
      2580782197*t^4*u^3 + 2580782197*t^3*u^4 + 1567041516*t^2*u^5 + 
      534964704*t*u^6 + 79212606*u^7) + 13*t^2*u^2*(t + u)^2*
     (49710*t^8 + 198840*t^7*u + 539407*t^6*u^2 + 922281*t^5*u^3 + 
      1113718*t^4*u^4 + 922281*t^3*u^5 + 539407*t^2*u^6 + 198840*t*u^7 + 
      49710*u^8) + mh^8*t*u*(44066550*t^8 + 341222850*t^7*u + 
      1167103200*t^6*u^2 + 2301932873*t^5*u^3 + 2864283345*t^4*u^4 + 
      2301932873*t^3*u^5 + 1167103200*t^2*u^6 + 341222850*t*u^7 + 
      44066550*u^8) - 2*mh^6*t*u*(8822550*t^9 + 77131950*t^8*u + 
      301690050*t^7*u^2 + 693559661*t^6*u^3 + 1032563041*t^5*u^4 + 
      1032563041*t^4*u^5 + 693559661*t^3*u^6 + 301690050*t^2*u^7 + 
      77131950*t*u^8 + 8822550*u^9) + 2*mh^4*t*u*
     (2408670*t^10 + 23405790*t^9*u + 103242150*t^8*u^2 + 271236419*t^7*u^3 + 
      470435753*t^6*u^4 + 562810398*t^5*u^5 + 470435753*t^4*u^6 + 
      271236419*t^3*u^7 + 103242150*t^2*u^8 + 23405790*t*u^9 + 
      2408670*u^10) - mh^2*t*u*(802890*t^11 + 8694720*t^10*u + 
      42306240*t^9*u^2 + 124886105*t^8*u^3 + 247162161*t^7*u^4 + 
      344268518*t^6*u^5 + 344268518*t^5*u^6 + 247162161*t^4*u^7 + 
      124886105*t^3*u^8 + 42306240*t^2*u^9 + 8694720*t*u^10 + 802890*u^11))/
   (328883508954000*mt^24*s*t*u)}


==> anc/gg_form_factor_NLO_N6LP.m <==
{(mh^2*(5*mh^6*(-31795373 + 1572480*Sqrt[3]*Pi - 30711240*Log[mt^2/mh^2]) + 
     12*mh^2*t*u*(-254311 + 111930*Sqrt[3]*Pi - 1081710*Log[mt^2/mh^2]) - 
     21*t*u*(t + u)*(-188969 + 62520*Sqrt[3]*Pi - 122040*Log[mt^2/mh^2])))/
   (952560000*mt^6*t) + 
  (mh^6*(-464419 + 33810*Sqrt[3]*Pi - 366450*Log[mt^2/mh^2]) + 
    21*mh^2*t*u*(-37 + 60*Sqrt[3]*Pi - 360*Log[mt^2/mh^2]))/
   (1058400*mt^4*t) + (7*mh^4*(-37 + 4*Sqrt[3]*Pi - 24*Log[mt^2/mh^2]))/
   (240*mt^2*t) + (mh^2*(-23 + 4*Sqrt[3]*Pi - 12*Log[mt^2/mh^2]))/(12*t) + 
  (mh^2*(4*mh^4*t*u*(-240175891 + 63381780*Sqrt[3]*Pi - 
       983311560*Log[mt^2/mh^2]) + 75*mh^8*(-201853865 + 6612144*Sqrt[3]*Pi - 
       239877792*Log[mt^2/mh^2]) - 9*mh^2*t*u*(t + u)*
      (-106841597 + 36149960*Sqrt[3]*Pi - 170166920*Log[mt^2/mh^2]) + 
     10*t*u*(t^2*(-272233 + 790020*Sqrt[3]*Pi - 3146220*Log[mt^2/mh^2]) + 
       u^2*(-272233 + 790020*Sqrt[3]*Pi - 3146220*Log[mt^2/mh^2]) - 
       672*t*u*(-9083 + 990*Sqrt[3]*Pi + 3960*Log[mt^2/mh^2]))))/
   (230519520000*mt^8*t) + 
  (mh^2*(-2*mh^2*t*u*(t + u)*(2*t*u*(198734561996 + 34441091685*Sqrt[3]*Pi - 
         355615004745*Log[mt^2/mh^2]) + 5*t^2*(54913990679 + 
         8041991958*Sqrt[3]*Pi - 93733906266*Log[mt^2/mh^2]) + 
       5*u^2*(54913990679 + 8041991958*Sqrt[3]*Pi - 93733906266*
          Log[mt^2/mh^2])) + mh^4*t*u*
      (t*u*(7318166859673 - 230814183600*Sqrt[3]*Pi - 6162190234200*
          Log[mt^2/mh^2]) + 1200*t^2*(2596073107 + 92083992*Sqrt[3]*Pi - 
         4002665667*Log[mt^2/mh^2]) + 1200*u^2*(2596073107 + 
         92083992*Sqrt[3]*Pi - 4002665667*Log[mt^2/mh^2])) + 
     3*mh^8*t*u*(-4558283376473 + 450816245880*Sqrt[3]*Pi - 
       21177116720760*Log[mt^2/mh^2]) - 10*mh^6*t*u*(t + u)*
      (-573991470203 + 174530996640*Sqrt[3]*Pi - 4224255955920*
        Log[mt^2/mh^2]) + 182*mh^12*(-277211420687 + 3399476850*Sqrt[3]*Pi - 
       480538362150*Log[mt^2/mh^2]) + 
     7*t*u*(35*t^4*(-5358841 + 17606160*Sqrt[3]*Pi - 
         57863520*Log[mt^2/mh^2]) + 35*u^4*(-5358841 + 17606160*Sqrt[3]*Pi - 
         57863520*Log[mt^2/mh^2]) - 144*t^2*u^2*(-362220597 + 
         23543520*Sqrt[3]*Pi + 136146010*Log[mt^2/mh^2]) - 
       15*t^3*u*(-1606183637 + 79807728*Sqrt[3]*Pi + 
         705008304*Log[mt^2/mh^2]) - 15*t*u^3*(-1606183637 + 
         79807728*Sqrt[3]*Pi + 705008304*Log[mt^2/mh^2]))))/
   (3817864290240000*mt^12*t) + 
  (mh^2*(-50*t*u*(t + u)*(t*u*(2098377005 + 1649115468*Sqrt[3]*Pi - 
         6815524716*Log[mt^2/mh^2]) + 18*t^2*(253016317 + 
         31679648*Sqrt[3]*Pi - 254350096*Log[mt^2/mh^2]) + 
       18*u^2*(253016317 + 31679648*Sqrt[3]*Pi - 254350096*Log[mt^2/mh^2])) + 
     42*mh^10*(-2551088981767 + 52775562840*Sqrt[3]*Pi - 
       3698056241880*Log[mt^2/mh^2]) + 33*mh^6*t*u*(-480083396687 + 
       79194482640*Sqrt[3]*Pi - 2053902876480*Log[mt^2/mh^2]) - 
     144*mh^4*t*u*(t + u)*(-75674694622 + 24104470390*Sqrt[3]*Pi - 
       253442294105*Log[mt^2/mh^2]) + 10*mh^2*t*u*
      (t^2*(123728927561 + 12828816000*Sqrt[3]*Pi - 192637645200*
          Log[mt^2/mh^2]) + u^2*(123728927561 + 12828816000*Sqrt[3]*Pi - 
         192637645200*Log[mt^2/mh^2]) - 6*t*u*(-63153214063 + 
         4320836520*Sqrt[3]*Pi + 31720148460*Log[mt^2/mh^2]))))/
   (3817864290240000*mt^10*t), 
 (mh^2*(5*mh^6*(-31795373 + 1572480*Sqrt[3]*Pi - 30711240*Log[mt^2/mh^2]) + 
     12*mh^2*s*u*(-254311 + 111930*Sqrt[3]*Pi - 1081710*Log[mt^2/mh^2]) - 
     21*s*u*(s + u)*(-188969 + 62520*Sqrt[3]*Pi - 122040*Log[mt^2/mh^2])))/
   (952560000*mt^6*s) + 
  (mh^6*(-464419 + 33810*Sqrt[3]*Pi - 366450*Log[mt^2/mh^2]) + 
    21*mh^2*s*u*(-37 + 60*Sqrt[3]*Pi - 360*Log[mt^2/mh^2]))/
   (1058400*mt^4*s) + (7*mh^4*(-37 + 4*Sqrt[3]*Pi - 24*Log[mt^2/mh^2]))/
   (240*mt^2*s) + (mh^2*(-23 + 4*Sqrt[3]*Pi - 12*Log[mt^2/mh^2]))/(12*s) + 
  (mh^2*(4*mh^4*s*u*(-240175891 + 63381780*Sqrt[3]*Pi - 
       983311560*Log[mt^2/mh^2]) + 75*mh^8*(-201853865 + 6612144*Sqrt[3]*Pi - 
       239877792*Log[mt^2/mh^2]) - 9*mh^2*s*u*(s + u)*
      (-106841597 + 36149960*Sqrt[3]*Pi - 170166920*Log[mt^2/mh^2]) + 
     10*s*u*(s^2*(-272233 + 790020*Sqrt[3]*Pi - 3146220*Log[mt^2/mh^2]) + 
       u^2*(-272233 + 790020*Sqrt[3]*Pi - 3146220*Log[mt^2/mh^2]) - 
       672*s*u*(-9083 + 990*Sqrt[3]*Pi + 3960*Log[mt^2/mh^2]))))/
   (230519520000*mt^8*s) + 
  (mh^2*(-2*mh^2*s*u*(s + u)*(2*s*u*(198734561996 + 34441091685*Sqrt[3]*Pi - 
         355615004745*Log[mt^2/mh^2]) + 5*s^2*(54913990679 + 
         8041991958*Sqrt[3]*Pi - 93733906266*Log[mt^2/mh^2]) + 
       5*u^2*(54913990679 + 8041991958*Sqrt[3]*Pi - 93733906266*
          Log[mt^2/mh^2])) + mh^4*s*u*
      (s*u*(7318166859673 - 230814183600*Sqrt[3]*Pi - 6162190234200*
          Log[mt^2/mh^2]) + 1200*s^2*(2596073107 + 92083992*Sqrt[3]*Pi - 
         4002665667*Log[mt^2/mh^2]) + 1200*u^2*(2596073107 + 
         92083992*Sqrt[3]*Pi - 4002665667*Log[mt^2/mh^2])) + 
     3*mh^8*s*u*(-4558283376473 + 450816245880*Sqrt[3]*Pi - 
       21177116720760*Log[mt^2/mh^2]) - 10*mh^6*s*u*(s + u)*
      (-573991470203 + 174530996640*Sqrt[3]*Pi - 4224255955920*
        Log[mt^2/mh^2]) + 182*mh^12*(-277211420687 + 3399476850*Sqrt[3]*Pi - 
       480538362150*Log[mt^2/mh^2]) + 
     7*s*u*(35*s^4*(-5358841 + 17606160*Sqrt[3]*Pi - 
         57863520*Log[mt^2/mh^2]) + 35*u^4*(-5358841 + 17606160*Sqrt[3]*Pi - 
         57863520*Log[mt^2/mh^2]) - 144*s^2*u^2*(-362220597 + 
         23543520*Sqrt[3]*Pi + 136146010*Log[mt^2/mh^2]) - 
       15*s^3*u*(-1606183637 + 79807728*Sqrt[3]*Pi + 
         705008304*Log[mt^2/mh^2]) - 15*s*u^3*(-1606183637 + 
         79807728*Sqrt[3]*Pi + 705008304*Log[mt^2/mh^2]))))/
   (3817864290240000*mt^12*s) + 
  (mh^2*(-50*s*u*(s + u)*(s*u*(2098377005 + 1649115468*Sqrt[3]*Pi - 
         6815524716*Log[mt^2/mh^2]) + 18*s^2*(253016317 + 
         31679648*Sqrt[3]*Pi - 254350096*Log[mt^2/mh^2]) + 
       18*u^2*(253016317 + 31679648*Sqrt[3]*Pi - 254350096*Log[mt^2/mh^2])) + 
     42*mh^10*(-2551088981767 + 52775562840*Sqrt[3]*Pi - 
       3698056241880*Log[mt^2/mh^2]) + 33*mh^6*s*u*(-480083396687 + 
       79194482640*Sqrt[3]*Pi - 2053902876480*Log[mt^2/mh^2]) - 
     144*mh^4*s*u*(s + u)*(-75674694622 + 24104470390*Sqrt[3]*Pi - 
       253442294105*Log[mt^2/mh^2]) + 10*mh^2*s*u*
      (s^2*(123728927561 + 12828816000*Sqrt[3]*Pi - 192637645200*
          Log[mt^2/mh^2]) + u^2*(123728927561 + 12828816000*Sqrt[3]*Pi - 
         192637645200*Log[mt^2/mh^2]) - 6*s*u*(-63153214063 + 
         4320836520*Sqrt[3]*Pi + 31720148460*Log[mt^2/mh^2]))))/
   (3817864290240000*mt^10*s), 
 (-7*mh^4*(-37 + 4*Sqrt[3]*Pi - 24*Log[mt^2/mh^2]))/(240*mt^2*s) + 
  (mh^2*(23 - 4*Sqrt[3]*Pi + 12*Log[mt^2/mh^2]))/(12*s) + 
  (21*mh^2*s*t*(37 - 60*Sqrt[3]*Pi + 360*Log[mt^2/mh^2]) + 
    mh^6*(464419 - 33810*Sqrt[3]*Pi + 366450*Log[mt^2/mh^2]))/
   (1058400*mt^4*s) + 
  (mh^2*(21*s*t*(s + t)*(-188969 + 62520*Sqrt[3]*Pi - 
       122040*Log[mt^2/mh^2]) + 12*mh^2*s*t*(254311 - 111930*Sqrt[3]*Pi + 
       1081710*Log[mt^2/mh^2]) + mh^6*(158976865 - 7862400*Sqrt[3]*Pi + 
       153556200*Log[mt^2/mh^2])))/(952560000*mt^6*s) + 
  (mh^2*(-75*mh^8*(-201853865 + 6612144*Sqrt[3]*Pi - 
       239877792*Log[mt^2/mh^2]) + 9*mh^2*s*t*(s + t)*
      (-106841597 + 36149960*Sqrt[3]*Pi - 170166920*Log[mt^2/mh^2]) + 
     4*mh^4*s*t*(240175891 - 63381780*Sqrt[3]*Pi + 
       983311560*Log[mt^2/mh^2]) - 
     10*s*t*(s^2*(-272233 + 790020*Sqrt[3]*Pi - 3146220*Log[mt^2/mh^2]) + 
       t^2*(-272233 + 790020*Sqrt[3]*Pi - 3146220*Log[mt^2/mh^2]) - 
       672*s*t*(-9083 + 990*Sqrt[3]*Pi + 3960*Log[mt^2/mh^2]))))/
   (230519520000*mt^8*s) + 
  (mh^2*(50*s*t*(s + t)*(s*t*(2098377005 + 1649115468*Sqrt[3]*Pi - 
         6815524716*Log[mt^2/mh^2]) + 18*s^2*(253016317 + 
         31679648*Sqrt[3]*Pi - 254350096*Log[mt^2/mh^2]) + 
       18*t^2*(253016317 + 31679648*Sqrt[3]*Pi - 254350096*Log[mt^2/mh^2])) - 
     42*mh^10*(-2551088981767 + 52775562840*Sqrt[3]*Pi - 
       3698056241880*Log[mt^2/mh^2]) - 33*mh^6*s*t*(-480083396687 + 
       79194482640*Sqrt[3]*Pi - 2053902876480*Log[mt^2/mh^2]) + 
     144*mh^4*s*t*(s + t)*(-75674694622 + 24104470390*Sqrt[3]*Pi - 
       253442294105*Log[mt^2/mh^2]) - 10*mh^2*s*t*
      (s^2*(123728927561 + 12828816000*Sqrt[3]*Pi - 192637645200*
          Log[mt^2/mh^2]) + t^2*(123728927561 + 12828816000*Sqrt[3]*Pi - 
         192637645200*Log[mt^2/mh^2]) - 6*s*t*(-63153214063 + 
         4320836520*Sqrt[3]*Pi + 31720148460*Log[mt^2/mh^2]))))/
   (3817864290240000*mt^10*s) + 
  (mh^2*(2*mh^2*s*t*(s + t)*(2*s*t*(198734561996 + 34441091685*Sqrt[3]*Pi - 
         355615004745*Log[mt^2/mh^2]) + 5*s^2*(54913990679 + 
         8041991958*Sqrt[3]*Pi - 93733906266*Log[mt^2/mh^2]) + 
       5*t^2*(54913990679 + 8041991958*Sqrt[3]*Pi - 93733906266*
          Log[mt^2/mh^2])) + 10*mh^6*s*t*(s + t)*(-573991470203 + 
       174530996640*Sqrt[3]*Pi - 4224255955920*Log[mt^2/mh^2]) - 
     182*mh^12*(-277211420687 + 3399476850*Sqrt[3]*Pi - 
       480538362150*Log[mt^2/mh^2]) + 3*mh^8*s*t*(4558283376473 - 
       450816245880*Sqrt[3]*Pi + 21177116720760*Log[mt^2/mh^2]) - 
     7*s*t*(35*s^4*(-5358841 + 17606160*Sqrt[3]*Pi - 
         57863520*Log[mt^2/mh^2]) + 35*t^4*(-5358841 + 17606160*Sqrt[3]*Pi - 
         57863520*Log[mt^2/mh^2]) - 144*s^2*t^2*(-362220597 + 
         23543520*Sqrt[3]*Pi + 136146010*Log[mt^2/mh^2]) - 
       15*s^3*t*(-1606183637 + 79807728*Sqrt[3]*Pi + 
         705008304*Log[mt^2/mh^2]) - 15*s*t^3*(-1606183637 + 
         79807728*Sqrt[3]*Pi + 705008304*Log[mt^2/mh^2])) + 
     mh^4*s*t*(-1200*s^2*(2596073107 + 92083992*Sqrt[3]*Pi - 
         4002665667*Log[mt^2/mh^2]) - 1200*t^2*(2596073107 + 
         92083992*Sqrt[3]*Pi - 4002665667*Log[mt^2/mh^2]) + 
       s*t*(-7318166859673 + 230814183600*Sqrt[3]*Pi + 
         6162190234200*Log[mt^2/mh^2]))))/(3817864290240000*mt^12*s), 
 (mh^2*(-t^2 - t*u - u^2 + mh^2*(t + u))*(-23 + 4*Sqrt[3]*Pi - 
     12*Log[mt^2/mh^2]))/(12*s*t*u) + 
  (mh^2*(35*mh^4*(t + u)*(-37 + 4*Sqrt[3]*Pi - 24*Log[mt^2/mh^2]) + 
     6*t*u*(t + u)*(-32 + 5*Sqrt[3]*Pi - 15*Log[mt^2/mh^2]) + 
     mh^2*(-35*t^2*(-37 + 4*Sqrt[3]*Pi - 24*Log[mt^2/mh^2]) + 
       35*u^2*(37 - 4*Sqrt[3]*Pi + 24*Log[mt^2/mh^2]) + 
       t*u*(1487 - 170*Sqrt[3]*Pi + 930*Log[mt^2/mh^2]))))/
   (1200*mt^2*s*t*u) + 
  (mh^4*(2*mh^4*(t + u)*(-464419 + 33810*Sqrt[3]*Pi - 
       366450*Log[mt^2/mh^2]) + 3*t*u*(t + u)*(-54421 + 2520*Sqrt[3]*Pi - 
       15120*Log[mt^2/mh^2]) + 
     mh^2*(2*u^2*(464419 - 33810*Sqrt[3]*Pi + 366450*Log[mt^2/mh^2]) + 
       t^2*(928838 - 67620*Sqrt[3]*Pi + 732900*Log[mt^2/mh^2]) + 
       t*u*(1092101 - 75180*Sqrt[3]*Pi + 778260*Log[mt^2/mh^2]))))/
   (2116800*mt^4*s*t*u) + 
  (mh^2*(5*mh^8*(t + u)*(-31795373 + 1572480*Sqrt[3]*Pi - 
       30711240*Log[mt^2/mh^2]) - 2*mh^2*t*u*(2*t^2 + 3*t*u + 2*u^2)*
      (-1825337 + 782460*Sqrt[3]*Pi - 2289420*Log[mt^2/mh^2]) + 
     2*t*u*(t^3 + 2*t^2*u + 2*t*u^2 + u^3)*(-1825337 + 782460*Sqrt[3]*Pi - 
       2289420*Log[mt^2/mh^2]) + 105*mh^4*t*u*(t + u)*
      (-142763 + 8400*Sqrt[3]*Pi + 83880*Log[mt^2/mh^2]) + 
     mh^6*(-18*t*u*(-9462017 + 398860*Sqrt[3]*Pi - 7787220*Log[mt^2/mh^2]) + 
       5*u^2*(31795373 - 1572480*Sqrt[3]*Pi + 30711240*Log[mt^2/mh^2]) + 
       t^2*(158976865 - 7862400*Sqrt[3]*Pi + 153556200*Log[mt^2/mh^2]))))/
   (952560000*mt^6*s*t*u) + 
  (mh^2*(7*mh^2*t*u*(t + u)*(t*u*(-243249443 + 92620440*Sqrt[3]*Pi - 
         701169480*Log[mt^2/mh^2]) + t^2*(-367056113 + 105094440*Sqrt[3]*Pi - 
         641175480*Log[mt^2/mh^2]) + u^2*(-367056113 + 105094440*Sqrt[3]*Pi - 
         641175480*Log[mt^2/mh^2])) - 14*mh^4*t*u*
      (t^2*(-367056113 + 105094440*Sqrt[3]*Pi - 641175480*Log[mt^2/mh^2]) + 
       u^2*(-367056113 + 105094440*Sqrt[3]*Pi - 641175480*Log[mt^2/mh^2]) + 
       6*t*u*(-86605417 + 25753860*Sqrt[3]*Pi - 162793620*Log[mt^2/mh^2])) + 
     150*mh^10*(t + u)*(-201853865 + 6612144*Sqrt[3]*Pi - 
       239877792*Log[mt^2/mh^2]) + 105*t^2*u^2*(t + u)^2*
      (-4126889 + 415800*Sqrt[3]*Pi + 1999800*Log[mt^2/mh^2]) + 
     90*mh^6*t*u*(t + u)*(-3174387 + 6209280*Sqrt[3]*Pi + 
       43803760*Log[mt^2/mh^2]) + 
     mh^8*(-150*t^2*(-201853865 + 6612144*Sqrt[3]*Pi - 
         239877792*Log[mt^2/mh^2]) + 150*u^2*(201853865 - 
         6612144*Sqrt[3]*Pi + 239877792*Log[mt^2/mh^2]) + 
       11*t*u*(2544943799 - 74090520*Sqrt[3]*Pi + 2504645640*
          Log[mt^2/mh^2]))))/(461039040000*mt^8*s*t*u) + 
  (mh^2*(36*mh^6*t*u*(t + u)*(t*u*(-225959715209 + 39058149130*Sqrt[3]*Pi - 
         2972925715760*Log[mt^2/mh^2]) + 2*t^2*(-348237797616 + 
         56239518335*Sqrt[3]*Pi - 1238613145770*Log[mt^2/mh^2]) + 
       2*u^2*(-348237797616 + 56239518335*Sqrt[3]*Pi - 
         1238613145770*Log[mt^2/mh^2])) + 3*mh^2*t*u*(t + u)*
      (t^3*u*(1630269818423 + 156062546640*Sqrt[3]*Pi - 
         2627442898080*Log[mt^2/mh^2]) + t*u^3*(1630269818423 + 
         156062546640*Sqrt[3]*Pi - 2627442898080*Log[mt^2/mh^2]) + 
       t^4*(572512212913 + 73932178320*Sqrt[3]*Pi - 1142593692240*
          Log[mt^2/mh^2]) + u^4*(572512212913 + 73932178320*Sqrt[3]*Pi - 
         1142593692240*Log[mt^2/mh^2]) + 195*t^2*u^2*(12125797413 + 
         1193474128*Sqrt[3]*Pi - 19918573136*Log[mt^2/mh^2])) + 
     8*mh^10*t*u*(t + u)*(-357927309083 + 452558151045*Sqrt[3]*Pi - 
       1265901076440*Log[mt^2/mh^2]) + 364*mh^14*(t + u)*
      (-277211420687 + 3399476850*Sqrt[3]*Pi - 480538362150*Log[mt^2/mh^2]) - 
     63*t^2*u^2*(t + u)^2*(t^2 + t*u + u^2)*(7702307819 + 
       130130000*Sqrt[3]*Pi - 5432627200*Log[mt^2/mh^2]) - 
     3*mh^4*t*u*(3*t^3*u*(2507102679161 + 40265945720*Sqrt[3]*Pi - 
         3942954055040*Log[mt^2/mh^2]) + 3*t*u^3*(2507102679161 + 
         40265945720*Sqrt[3]*Pi - 3942954055040*Log[mt^2/mh^2]) + 
       3*t^4*(572512212913 + 73932178320*Sqrt[3]*Pi - 1142593692240*
          Log[mt^2/mh^2]) + 3*u^4*(572512212913 + 73932178320*Sqrt[3]*Pi - 
         1142593692240*Log[mt^2/mh^2]) - 22*t^2*u^2*(-546286661191 + 
         5945361240*Sqrt[3]*Pi + 810485031720*Log[mt^2/mh^2])) + 
     mh^12*(-364*t^2*(-277211420687 + 3399476850*Sqrt[3]*Pi - 
         480538362150*Log[mt^2/mh^2]) - 364*u^2*(-277211420687 + 
         3399476850*Sqrt[3]*Pi - 480538362150*Log[mt^2/mh^2]) + 
       3*t*u*(24514214752721 - 491339688840*Sqrt[3]*Pi + 
         35382123056280*Log[mt^2/mh^2])) + 
     3*mh^8*t*u*(3*t*u*(8874913992387 - 1017620764160*Sqrt[3]*Pi + 
         27842615921120*Log[mt^2/mh^2]) + t^2*(19577975350133 - 
         2329835988480*Sqrt[3]*Pi + 53740462535760*Log[mt^2/mh^2]) + 
       u^2*(19577975350133 - 2329835988480*Sqrt[3]*Pi + 
         53740462535760*Log[mt^2/mh^2]))))/(7635728580480000*mt^12*s*t*u) + 
  (mh^2*(mh^4*t*u*(t + u)*(t*u*(-9158518303003 + 2477357342460*Sqrt[3]*Pi - 
         51466800605220*Log[mt^2/mh^2]) + t^2*(-18941253086293 + 
         3837992017860*Sqrt[3]*Pi - 44536340869020*Log[mt^2/mh^2]) + 
       u^2*(-18941253086293 + 3837992017860*Sqrt[3]*Pi - 
         44536340869020*Log[mt^2/mh^2])) - 
     3*mh^10*(t*u*(-28854657023239 + 693963149880*Sqrt[3]*Pi - 
         34527532199160*Log[mt^2/mh^2]) + 14*t^2*(-2551088981767 + 
         52775562840*Sqrt[3]*Pi - 3698056241880*Log[mt^2/mh^2]) + 
       14*u^2*(-2551088981767 + 52775562840*Sqrt[3]*Pi - 
         3698056241880*Log[mt^2/mh^2])) + 42*mh^12*(t + u)*
      (-2551088981767 + 52775562840*Sqrt[3]*Pi - 3698056241880*
        Log[mt^2/mh^2]) + 450*t*u*(t + u)*(t^2 + t*u + u^2)^2*
      (919036631 + 139875736*Sqrt[3]*Pi - 1122793672*Log[mt^2/mh^2]) + 
     2*mh^8*t*u*(t + u)*(199906813177 + 1757237792310*Sqrt[3]*Pi + 
       4357598074830*Log[mt^2/mh^2]) - 30*mh^2*t*u*
      (t^3*u*(266437200709 - 6941224290*Sqrt[3]*Pi - 241821950370*
          Log[mt^2/mh^2]) + t*u^3*(266437200709 - 6941224290*Sqrt[3]*Pi - 
         241821950370*Log[mt^2/mh^2]) + 45*t^4*(919036631 + 
         139875736*Sqrt[3]*Pi - 1122793672*Log[mt^2/mh^2]) + 
       45*u^4*(919036631 + 139875736*Sqrt[3]*Pi - 1122793672*
          Log[mt^2/mh^2]) - 13*t^2*u^2*(-35688204161 + 1874856060*Sqrt[3]*
          Pi + 30725721180*Log[mt^2/mh^2])) + 
     mh^6*t*u*(-9*t*u*(-6114904499651 + 1151286456320*Sqrt[3]*Pi - 
         14809424870240*Log[mt^2/mh^2]) + 8*u^2*(4993792324042 - 
         920157953715*Sqrt[3]*Pi + 10818299497005*Log[mt^2/mh^2]) + 
       t^2*(39950338592336 - 7361263629720*Sqrt[3]*Pi + 
         86546395976040*Log[mt^2/mh^2]))))/(3817864290240000*mt^10*s*t*u)}


==> anc/qq_form_factor_LO_N12LP.m <==
{4/(3*s) + (7*mh^2 + 11*s)/(90*mt^2*s) + (5*mh^4 + 8*mh^2*s + 11*s^2)/
   (630*mt^4*s) + (13*mh^6 + 21*mh^4*s + 29*mh^2*s^2 + 37*s^3)/
   (12600*mt^6*s) + (8*mh^8 + 13*mh^6*s + 18*mh^4*s^2 + 23*mh^2*s^3 + 28*s^4)/
   (51975*mt^8*s) + (19*mh^10 + 31*mh^8*s + 43*mh^6*s^2 + 55*mh^4*s^3 + 
    67*mh^2*s^4 + 79*s^5)/(756756*mt^10*s) + 
  (11*mh^12 + 18*mh^10*s + 25*mh^8*s^2 + 32*mh^6*s^3 + 39*mh^4*s^4 + 
    46*mh^2*s^5 + 53*s^6)/(2522520*mt^12*s) + 
  (25*mh^14 + 41*mh^12*s + 57*mh^10*s^2 + 73*mh^8*s^3 + 89*mh^6*s^4 + 
    105*mh^4*s^5 + 121*mh^2*s^6 + 137*s^7)/(31505760*mt^14*s) + 
  (14*mh^16 + 23*mh^14*s + 32*mh^12*s^2 + 41*mh^10*s^3 + 50*mh^8*s^4 + 
    59*mh^6*s^5 + 68*mh^4*s^6 + 77*mh^2*s^7 + 86*s^8)/(93532725*mt^16*s) + 
  (31*mh^18 + 51*mh^16*s + 71*mh^14*s^2 + 91*mh^12*s^3 + 111*mh^10*s^4 + 
    131*mh^8*s^5 + 151*mh^6*s^6 + 171*mh^4*s^7 + 191*mh^2*s^8 + 211*s^9)/
   (1066965900*mt^18*s) + (17*mh^20 + 28*mh^18*s + 39*mh^16*s^2 + 
    50*mh^14*s^3 + 61*mh^12*s^4 + 72*mh^10*s^5 + 83*mh^8*s^6 + 94*mh^6*s^7 + 
    105*mh^4*s^8 + 116*mh^2*s^9 + 127*s^10)/(2944825884*mt^20*s) + 
  (37*mh^22 + 61*mh^20*s + 85*mh^18*s^2 + 109*mh^16*s^3 + 133*mh^14*s^4 + 
    157*mh^12*s^5 + 181*mh^10*s^6 + 205*mh^8*s^7 + 229*mh^6*s^8 + 
    253*mh^4*s^9 + 277*mh^2*s^10 + 301*s^11)/(31638625200*mt^22*s) + 
  (20*mh^24 + 33*mh^22*s + 46*mh^20*s^2 + 59*mh^18*s^3 + 72*mh^16*s^4 + 
    85*mh^14*s^5 + 98*mh^12*s^6 + 111*mh^10*s^7 + 124*mh^8*s^8 + 
    137*mh^6*s^9 + 150*mh^4*s^10 + 163*mh^2*s^11 + 176*s^12)/
   (83051391150*mt^24*s), 4/(3*s) + (7*mh^2 + 11*s)/(90*mt^2*s) + 
  (5*mh^4 + 8*mh^2*s + 11*s^2)/(630*mt^4*s) + 
  (13*mh^6 + 21*mh^4*s + 29*mh^2*s^2 + 37*s^3)/(12600*mt^6*s) + 
  (8*mh^8 + 13*mh^6*s + 18*mh^4*s^2 + 23*mh^2*s^3 + 28*s^4)/(51975*mt^8*s) + 
  (19*mh^10 + 31*mh^8*s + 43*mh^6*s^2 + 55*mh^4*s^3 + 67*mh^2*s^4 + 79*s^5)/
   (756756*mt^10*s) + (11*mh^12 + 18*mh^10*s + 25*mh^8*s^2 + 32*mh^6*s^3 + 
    39*mh^4*s^4 + 46*mh^2*s^5 + 53*s^6)/(2522520*mt^12*s) + 
  (25*mh^14 + 41*mh^12*s + 57*mh^10*s^2 + 73*mh^8*s^3 + 89*mh^6*s^4 + 
    105*mh^4*s^5 + 121*mh^2*s^6 + 137*s^7)/(31505760*mt^14*s) + 
  (14*mh^16 + 23*mh^14*s + 32*mh^12*s^2 + 41*mh^10*s^3 + 50*mh^8*s^4 + 
    59*mh^6*s^5 + 68*mh^4*s^6 + 77*mh^2*s^7 + 86*s^8)/(93532725*mt^16*s) + 
  (31*mh^18 + 51*mh^16*s + 71*mh^14*s^2 + 91*mh^12*s^3 + 111*mh^10*s^4 + 
    131*mh^8*s^5 + 151*mh^6*s^6 + 171*mh^4*s^7 + 191*mh^2*s^8 + 211*s^9)/
   (1066965900*mt^18*s) + (17*mh^20 + 28*mh^18*s + 39*mh^16*s^2 + 
    50*mh^14*s^3 + 61*mh^12*s^4 + 72*mh^10*s^5 + 83*mh^8*s^6 + 94*mh^6*s^7 + 
    105*mh^4*s^8 + 116*mh^2*s^9 + 127*s^10)/(2944825884*mt^20*s) + 
  (37*mh^22 + 61*mh^20*s + 85*mh^18*s^2 + 109*mh^16*s^3 + 133*mh^14*s^4 + 
    157*mh^12*s^5 + 181*mh^10*s^6 + 205*mh^8*s^7 + 229*mh^6*s^8 + 
    253*mh^4*s^9 + 277*mh^2*s^10 + 301*s^11)/(31638625200*mt^22*s) + 
  (20*mh^24 + 33*mh^22*s + 46*mh^20*s^2 + 59*mh^18*s^3 + 72*mh^16*s^4 + 
    85*mh^14*s^5 + 98*mh^12*s^6 + 111*mh^10*s^7 + 124*mh^8*s^8 + 
    137*mh^6*s^9 + 150*mh^4*s^10 + 163*mh^2*s^11 + 176*s^12)/
   (83051391150*mt^24*s)}


==> anc/qq_form_factor_NLO_N6LP.m <==
{-1/7635728580480000*
   (mh^2*(mh^10*s*(-66289998943759 + 1010915926020*Sqrt[3]*Pi - 
        116268680668140*Log[mt^2/mh^2]) + mh^6*s^3*(-22512515019229 + 
        1400019140520*Sqrt[3]*Pi - 93916594011240*Log[mt^2/mh^2]) + 
      3*mh^4*s^4*(2774381595157 + 122449066740*Sqrt[3]*Pi - 
        12206638423980*Log[mt^2/mh^2]) + 10*mh^2*s^5*
       (515940760187 + 7778532762*Sqrt[3]*Pi - 638405181414*Log[mt^2/mh^2]) + 
      264*mh^8*s^2*(-236533328821 + 5846031555*Sqrt[3]*Pi - 
        482083982835*Log[mt^2/mh^2]) + 182*mh^12*(-277211420687 + 
        3399476850*Sqrt[3]*Pi - 480538362150*Log[mt^2/mh^2]) + 
      175*s^6*(2687989123 + 267675408*Sqrt[3]*Pi - 
        2512285776*Log[mt^2/mh^2])))/(mt^12*s) + 
  (mh^2*(23 - 4*Sqrt[3]*Pi + 12*Log[mt^2/mh^2]))/(24*s) + 
  (mh^2*(-105*mh^2*(-37 + 4*Sqrt[3]*Pi - 24*Log[mt^2/mh^2]) + 
     s*(863 - 220*Sqrt[3]*Pi + 880*Log[mt^2/mh^2])))/(7200*mt^2*s) + 
  (mh^2*(420*s^2*(17 - 22*Sqrt[3]*Pi + 132*Log[mt^2/mh^2]) + 
     mh^2*s*(266837 - 35070*Sqrt[3]*Pi + 266910*Log[mt^2/mh^2]) + 
     mh^4*(464419 - 33810*Sqrt[3]*Pi + 366450*Log[mt^2/mh^2])))/
   (2116800*mt^4*s) + 
  (mh^2*(-14*mh^4*s*(-10363577 + 819810*Sqrt[3]*Pi - 
       11327670*Log[mt^2/mh^2]) + 12*mh^2*s^2*(2593982 - 537285*Sqrt[3]*Pi + 
       6137145*Log[mt^2/mh^2]) + s^3*(-5466617 - 1088640*Sqrt[3]*Pi + 
       10619280*Log[mt^2/mh^2]) + mh^6*(158976865 - 7862400*Sqrt[3]*Pi + 
       153556200*Log[mt^2/mh^2])))/(1905120000*mt^6*s) + 
  (mh^2*(-75*mh^8*(-201853865 + 6612144*Sqrt[3]*Pi - 
       239877792*Log[mt^2/mh^2]) - 1800*s^4*(267669 + 24332*Sqrt[3]*Pi - 
       307076*Log[mt^2/mh^2]) + mh^2*s^3*(-557260999 - 233929080*Sqrt[3]*Pi + 
       5113314360*Log[mt^2/mh^2]) + mh^4*s^2*(8206234093 - 
       786610440*Sqrt[3]*Pi + 15953109480*Log[mt^2/mh^2]) + 
     mh^6*s*(17411038151 - 831433680*Sqrt[3]*Pi + 
       21849680160*Log[mt^2/mh^2])))/(461039040000*mt^8*s) + 
  (mh^2*(-21*mh^10*(-2551088981767 + 52775562840*Sqrt[3]*Pi - 
       3698056241880*Log[mt^2/mh^2]) - 50*mh^2*s^4*
      (122847662221 + 4612824216*Sqrt[3]*Pi - 234869747112*Log[mt^2/mh^2]) - 
     660*s^5*(1521250013 + 134397900*Sqrt[3]*Pi - 
       1510809300*Log[mt^2/mh^2]) + 11*mh^4*s^3*(544954398413 - 
       122165348760*Sqrt[3]*Pi + 4600069339320*Log[mt^2/mh^2]) + 
     3*mh^6*s^2*(16647603357197 - 826708722840*Sqrt[3]*Pi + 
       31902592601880*Log[mt^2/mh^2]) + 
     mh^8*s*(67995370759289 - 1877065870680*Sqrt[3]*Pi + 
       100706959112760*Log[mt^2/mh^2])))/(3817864290240000*mt^10*s), 
 -1/7635728580480000*
   (mh^2*(mh^10*s*(-66289998943759 + 1010915926020*Sqrt[3]*Pi - 
        116268680668140*Log[mt^2/mh^2]) + mh^6*s^3*(-22512515019229 + 
        1400019140520*Sqrt[3]*Pi - 93916594011240*Log[mt^2/mh^2]) + 
      3*mh^4*s^4*(2774381595157 + 122449066740*Sqrt[3]*Pi - 
        12206638423980*Log[mt^2/mh^2]) + 10*mh^2*s^5*
       (515940760187 + 7778532762*Sqrt[3]*Pi - 638405181414*Log[mt^2/mh^2]) + 
      264*mh^8*s^2*(-236533328821 + 5846031555*Sqrt[3]*Pi - 
        482083982835*Log[mt^2/mh^2]) + 182*mh^12*(-277211420687 + 
        3399476850*Sqrt[3]*Pi - 480538362150*Log[mt^2/mh^2]) + 
      175*s^6*(2687989123 + 267675408*Sqrt[3]*Pi - 
        2512285776*Log[mt^2/mh^2])))/(mt^12*s) + 
  (mh^2*(23 - 4*Sqrt[3]*Pi + 12*Log[mt^2/mh^2]))/(24*s) + 
  (mh^2*(-105*mh^2*(-37 + 4*Sqrt[3]*Pi - 24*Log[mt^2/mh^2]) + 
     s*(863 - 220*Sqrt[3]*Pi + 880*Log[mt^2/mh^2])))/(7200*mt^2*s) + 
  (mh^2*(420*s^2*(17 - 22*Sqrt[3]*Pi + 132*Log[mt^2/mh^2]) + 
     mh^2*s*(266837 - 35070*Sqrt[3]*Pi + 266910*Log[mt^2/mh^2]) + 
     mh^4*(464419 - 33810*Sqrt[3]*Pi + 366450*Log[mt^2/mh^2])))/
   (2116800*mt^4*s) + 
  (mh^2*(-14*mh^4*s*(-10363577 + 819810*Sqrt[3]*Pi - 
       11327670*Log[mt^2/mh^2]) + 12*mh^2*s^2*(2593982 - 537285*Sqrt[3]*Pi + 
       6137145*Log[mt^2/mh^2]) + s^3*(-5466617 - 1088640*Sqrt[3]*Pi + 
       10619280*Log[mt^2/mh^2]) + mh^6*(158976865 - 7862400*Sqrt[3]*Pi + 
       153556200*Log[mt^2/mh^2])))/(1905120000*mt^6*s) + 
  (mh^2*(-75*mh^8*(-201853865 + 6612144*Sqrt[3]*Pi - 
       239877792*Log[mt^2/mh^2]) - 1800*s^4*(267669 + 24332*Sqrt[3]*Pi - 
       307076*Log[mt^2/mh^2]) + mh^2*s^3*(-557260999 - 233929080*Sqrt[3]*Pi + 
       5113314360*Log[mt^2/mh^2]) + mh^4*s^2*(8206234093 - 
       786610440*Sqrt[3]*Pi + 15953109480*Log[mt^2/mh^2]) + 
     mh^6*s*(17411038151 - 831433680*Sqrt[3]*Pi + 
       21849680160*Log[mt^2/mh^2])))/(461039040000*mt^8*s) + 
  (mh^2*(-21*mh^10*(-2551088981767 + 52775562840*Sqrt[3]*Pi - 
       3698056241880*Log[mt^2/mh^2]) - 50*mh^2*s^4*
      (122847662221 + 4612824216*Sqrt[3]*Pi - 234869747112*Log[mt^2/mh^2]) - 
     660*s^5*(1521250013 + 134397900*Sqrt[3]*Pi - 
       1510809300*Log[mt^2/mh^2]) + 11*mh^4*s^3*(544954398413 - 
       122165348760*Sqrt[3]*Pi + 4600069339320*Log[mt^2/mh^2]) + 
     3*mh^6*s^2*(16647603357197 - 826708722840*Sqrt[3]*Pi + 
       31902592601880*Log[mt^2/mh^2]) + 
     mh^8*s*(67995370759289 - 1877065870680*Sqrt[3]*Pi + 
       100706959112760*Log[mt^2/mh^2])))/(3817864290240000*mt^10*s)}

